HEK VI: On the Dearth of Galilean Analogs in Kepler and the Exomoon Candidate Kepler-1625b I

Exomoons represent an outstanding challenge in modern astronomy, with the potential to provide rich insights into planet formation theory and habitability. In this work, we stack the phase-folded transits of 284 viable moon hosting Kepler planetary candidates, in order to search for satellites. These planets range from Earth-to-Jupiter sized and from ${\sim}$0.1-to-1.0 AU in separation - so-called "warm" planets. Our data processing includes two-pass harmonic detrending, transit timing variations, model selection and careful data quality vetting to produce a grand light curve with an r.m.s. of 5.1 ppm. We find that the occurrence rate of Galilean-analog moon systems for planets orbiting between ${\sim}$0.1 and 1.0 AU can be constrained to be $\eta<0.38$ to 95% confidence for the 284 KOIs considered, with a 68.3% confidence interval of $\eta=0.16_{-0.10}^{+0.13}$. A single-moon model of variable size and separation locates a slight preference for a population of short-period moons with radii ${\sim}0.5$ $R_{\oplus}$ orbiting at 5-10 planetary radii. However, we stress that the low Bayes factor of just 2 in this region means it should be treated as no more than a hint at this time. Splitting our data into various physically-motivated subsets reveals no strong signal. The dearth of Galilean-analogs around warm planets places the first strong constraint on exomoon formation models to date. Finally, we report evidence for an exomoon candidate Kepler-1625b I, which we briefly describe ahead of scheduled observations of the target with the Hubble Space Telescope.

==> make.sh <==
#!/bin/bash
#

pdflatex manuscript
bibtex manuscript
pdflatex manuscript
pdflatex manuscript

